Differential operators for superconformal correlation functions

We present a systematic method to expand in components four dimensional superconformal multiplets. The results cover all possible $\mathcal{N} = 1$ multiplets and some cases of interest for $\mathcal{N} = 2$. As an application of the formalism we prove that certain $\mathcal{N} = 2$ spinning chiral operators (also known as "exotic" chiral primaries) do not admit a consistent three-point function with the stress tensor and therefore cannot be present in any local SCFT. This extends a previous proof in the literature which only applies to certain classes of theories. To each superdescendant we associate a superconformally covariant differential operator, which can then be applied to any correlator in superspace. In the case of three-point functions, we introduce a convenient representation of the differential operators that considerably simplifies their action. As a consequence it is possible to efficiently obtain the linear relations between the OPE coefficients of the operators in the same superconformal multiplet and in turn streamline the computation of superconformal blocks. We also introduce a Mathematica package to work with four dimensional superspace.

==> anc/Definitions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     50579,       1277]
NotebookOptionsPosition[     46246,       1205]
NotebookOutlinePosition[     46580,       1220]
CellTagsIndexPosition[     46537,       1217]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions", "Section",
 CellChangeTimes->{{3.779732092334735*^9, 
  3.779732093437553*^9}},ExpressionUUID->"c3f7f870-16c2-4814-a8e5-\
776b82cb7518"],

Cell[TextData[{
 "Here there are the norms of the superdescendants with the superprimary \
normalized to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalC]", "O"], TraditionalForm]],ExpressionUUID->
  "d859685c-5891-450d-8269-172918802a86"],
 ". The paper\[CloseCurlyQuote]s ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["c", "_"], 
    RowBox[{"5", ",", "6", ",", "7", ",", "8"}]], TraditionalForm]],
  ExpressionUUID->"86c87ada-304a-4f3c-a318-539895fbdae5"],
 " correspond to this notebook\[CloseCurlyQuote]s \[ScriptC]15, \[ScriptC]16, \
\[ScriptC]17, \[ScriptC]18. In this notebook \[ScriptC]b.. correspond to the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "i"], TraditionalForm]],ExpressionUUID->
  "45f6578e-d8a3-4651-80fc-8232c7a60072"],
 "\[CloseCurlyQuote]s for the operator ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[ScriptCapitalO]", "_"], TraditionalForm]],ExpressionUUID->
  "0b408b0d-c4f6-4edc-b225-30fbad94570d"],
 "."
}], "Text",
 CellChangeTimes->{{3.779731944348928*^9, 
  3.779732082139901*^9}},ExpressionUUID->"3648bb63-9711-4d19-a677-\
453e707b5729"],

Cell["\<\
normsAndci = \
Uncompress[\"1:eJztW81y0zAQDknappRheAAOZXiB5ocWOALDiZk0LUcuBOIZd5pJUtOBx+\
UROPbQabFsx9bPrizJUlo76iHTVj8rfbv77WdZeTVdnAUHrVYr6sYfX8LoV9Be/3V2fTk7341/\
WVz9nF0dBU/wbhFpG0d78ee3959PTgZjbJp+0JVMQ36ZTMfzYIf8m3x8DeezKO1FZv+4mC8vZ3/C+\
NdWSP6bNpGep4vfs6uI/HkxDe/\
jn2Lu08vrKEyWnzYHHaalTbW0GcPhXTxP0rSa4rtbL3uZ7s1g2fhSkxWwzchS811Il0p2PqkCMFnbB\
Ypv0grBmzZA6JKWVemK7WKbbgKAFlxmvgHJMs/31hEerYoWIMR3kliJVmNuQ+E/\
shqTwLQYHUkga6ytxKvWwO2twV3F25URCOGZCWGQefCUtXObO1svlm3xSxlURp7fQezIhlKekYRTkT\
6sja4VGwl+kjjM3bgM9l24sYxvK4d6aRLKUb5jdpkOvl/\
bwpAvMkliN4WpS1tzY0jBu8u5gndV6Fs3PbVoySwzqyFsIVHZSmjTrmryLpdBz6579WRSmV8rZmxXN\
FY9MTUJvWImFqJl+F0qWki/WBck0vyAMYTosL/\
GuelaZfh0htK5sUqiiNwlpwjVI9e5WnDMVI3TFs2mYkqfYFQcPz9OqlCxm4d4C9QKm7hfd3dGrW7sN\
oBaLR4uFJFrl4pND3M2cthSzsXaoWfKxW4MNZGL89PqkfTQmzzdJNqCnJg9Zw214oF10LKecGtOuJ5\
gakgwpPwlBPNpFv3op8ckEr0XT3L8YdQHX4EolMYirFQeaZz6VZJRTvyKYTmQY2kOXDOIT0g/\
AMKhxXBkILSWi8r07ZolMQhHplGoHnI2K5Mr4YBHWy+\
HatrnXlmrJqenQAzRgW1EtyqLKSCHCkD6iqKQ46NKQG4JKbLicRC8WDdKxeMb/\
koH6agZie6CQZbSIJqO5eFxsIvMqXKTwJccBNYThSB8BFlsMeLAk0MOlbdugm1Lq3FfYDrFiwQUkFu\
EFsh0WmgJi9tiqqOAFbgOuq6EV4oGCRYaFZDrcFTMYksKJUSu9VXMprJuK8luKpCddmnwZAcCqyTst\
o3spgLZyUuAJzsIz/0CT2NpR+PV9IdYGi+Q7/xjbHVglcSdcpbW+\
0GWxgVkPP8oqxNn7PHeUPptJ0pYC2fQ0F37zRaHjcX8gzrvNWONHMbyQ16iOD9rYSoJ108dzEK2kw7\
b9ELAmevQka4BwQdaeJajycoBGyALMIPgJmi/\
vcI9nKWbguHAdlyBteVzpqvJOnDkf8vTqrptav9wvGG3d1cg0LdAsCuN4d0sDAI8APdG/\
ZUxLe4wuEOJxySzZr7IepT6TN087TR41GHuT8R8HsEX5d3omJLsF3eeUOTw0MqYTS+\
2ygbBwSUZdQNwvzhIISSz7kVMQqVzxIsW6N6xL52OdI9jDd+jJ0XnAemSr8KcBTiihWKWjuqiK8a+\
0AzzbrfYn8pEQrqAqt1rxwdKAK8dvXb02tFrR2bUYe5Prx0fp3aka6cXj4ghLx6BOAPLYu3EI3tEOZ\
J+fYV6zjqCZKbJ4TCWTg05AaYxE2695z7UflGoiVrtXnxRqA2CPSSD9CLNDOhmvv4q7iu+\
40su6bO5qrP5V/p0vYdJzCckEDE0bDCPee6XgibQmGHB9DQGXs8ReKz82KtmPPYf0z/NbQ==\"];\
\>", "Input",
 Editable->False,
 CellLabel->"In[1]:=",ExpressionUUID->"fc4e9927-a495-44ad-9f98-73c1d3a15722"],

Cell[TextData[{
 "Here are the coefficients of the differential operators in terms of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "i"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c7bc54b7-a541-4fff-a355-b0f4efc37c43"]
}], "Text",
 CellChangeTimes->{{3.779732220918915*^9, 
  3.779732249901935*^9}},ExpressionUUID->"012852f0-75cf-4a02-98ac-\
8cc6bf90f89e"],

Cell["\<\
diffOpsWithci = \
Uncompress[\"1:eJztWctW2zAQDUkgoX/RP8BJCrTLLrrqghO67CYmdmtOTEIMp5/\
fWjatrZc1I49kF8zCxC/pzmjunRnrfbhfx5PRaJRN88PXJHuKx3/P1s+76Hae/9gft9Hx8TGMp+\
oH5dcyNuTmcKiu3uyes/KMjbjePCX7h80uOclPEna5HPs0P3xL0qj5UW7Q4nrGDveqG+zSfZjN8n/\
fP325/LwKFEhDANLf+V9nSHUeTt14GAFyoXInAJaNO+1gaaMz9RudMsilMhTNsEhDsRGWNu7c+\
E6HaKUMMjeOAmK4PRu9CONSkMUGNS1GvTtUjxS4eWwF6Jfp9aFe3mEv3ex/RUfhwXH1YDEcZZzM/\
3kk+BCfth+\
XysY6sEuF27eiJrnyidv0YLAyarbSSXCRBYFuxhq02jB2gWFkZ9pndmrD7gqxCu54d63inSjTJNYSF\
g0G/FEz/o4Z5Zc+\
1430YffuQjG7TThb9KsBMKQy2I43oMqRMKlB7YDAEsWeuXUb2uc0lEd8dTwqIyPJSIcRhV36RsqV4w\
IZhw4HMxPFTNYjJsoGYRIYDWgZgyj/Jceo8lfdVid9mwp+JMF/\
5ewxuqVq3FbxCcehWQOj2JNxPOc8OePMLWcndKf3oqLolqdeVqdWU1wggPmtdgJhhc0uc1cJINd6op\
lF4f9FGdVo//csvOsmLc0mFUqECql2EQ/\
rPy64L5h2RuhThTfecN8S31FZ0al4YgjV8OGSvfMjPq8PZq4FzCKjlFX4uJgWOaDAC5tqEZ8RmCAzw\
DTvyqz7VszDsb8bDDx3u8HAEwgbxnIB+NGnHbXtOw6CrAM/BR0gC/\
b2FRmsPcFLRzcmDmozqA2Z2ggY/\
hu1SQS14ZuuWvNKXTnBeyhkKd5VwxQAv3P4b1gBEqYOXzdNWFd62q5vEpdM2uVx6DNbPRRmrPWqnlu\
/N1K67bAtnLBSZC2cZR1GgHcoqoai6s0XVekr3xHQJRh9UQZMH4b+\
s68FFmBHAKqcw47AsCOATijDjkBvootyR+\
BBSCN8vnTTlsNrc1zJapen7dr9MWYUogSA3UUHt5UuZA9ffjvV4D7U5C0lVOJ5NxKKtaIv4vcHc9Gr\
Gg==\"];\
\>", "Input",
 Editable->False,
 CellLabel->"In[2]:=",ExpressionUUID->"267ae629-f660-4053-946f-c3865a7122d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computation of the chiral scalar blocks", "Section",
 CellChangeTimes->{{3.779732479966857*^9, 
  3.779732487462758*^9}},ExpressionUUID->"2693150c-2c80-4389-83b0-\
a31381786838"],

Cell[TextData[{
 "For the reader\[CloseCurlyQuote]s convenience we copy the example of the \
paper in this section. Download the package SpinorAlgebra from [",
 ButtonBox["here",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://gitlab.com/maneandrea/spinoralgebra/tree/master"], None},
  ButtonNote->"https://gitlab.com/maneandrea/spinoralgebra/tree/master"],
 "] and CFTs4D from [",
 ButtonBox["here",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://gitlab.com/bootstrapcollaboration/CFTs4D"], None},
  ButtonNote->"https://gitlab.com/bootstrapcollaboration/CFTs4D"],
 "]."
}], "Text",
 CellChangeTimes->{{3.779732493351226*^9, 3.779732511949987*^9}, {
  3.781257287702224*^9, 3.781257339977026*^9}, {3.7812573747047367`*^9, 
  3.781257394862534*^9}},ExpressionUUID->"a32622dd-6f21-47b0-bc40-\
e152ef2ec4fa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "SpinorAlgebra`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "CFTs4D`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.780150633938694*^9, 3.780150645294352*^9}, {
  3.78125727894727*^9, 3.781257283758366*^9}, {3.781257398007119*^9, 
  3.781257407896113*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f3406368-ed78-4ad2-9930-1cc4b9cf5cac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"j", " ", ">", " ", "20"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779715910740222*^9, 3.779715932896964*^9}, {
  3.779717964845286*^9, 3.779717988609783*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"d969b550-c839-4eca-ad03-9bb02efb6919"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tO\[Phi]\[Phi]b", " ", "=", " ", 
   RowBox[{"SUSY3pf", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"qO", ",", " ", "qO"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"q", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "q"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"j", ",", "j"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "PowerExpand"}], "//", "Nice"}]}], "Input",
 CellChangeTimes->{{3.77973259235879*^9, 3.77973259760013*^9}, {
  3.779732658365056*^9, 3.779732663838879*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"56a85efe-ae8d-4882-a232-48dc061efd77"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox["\<\"x\"\>", "\<\"3\"\>", "2"], ")"}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["j", "2"]}], "-", "qO"}]], " ", 
   SuperscriptBox[
    TemplateBox[{
     "\"\[ThinSpace]\"",SubscriptBox["\"\[Eta]\"", "\"1\""],SubscriptBox[
      "\"x\"", "\"3\""],SubscriptBox[
      "\"\\!\\(\\*OverscriptBox[\\(\[Eta]\\), \\(_\\)]\\)\"", "\"1\""],
      "\"\[ThinSpace]\""},
     "RowDefault"], "j"], " ", 
   SubscriptBox["\[ScriptCapitalC]", "1"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox["\<\"x\"\>", "\<\"3\"\>", "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     FractionBox["j", "2"], "-", "qO"}]], " ", 
   SuperscriptBox[
    TemplateBox[{
     "\"\[ThinSpace]\"",SubscriptBox["\"\[Eta]\"", "\"1\""],SubscriptBox[
      "\"x\"", "\"3\""],SubscriptBox[
      "\"\\!\\(\\*OverscriptBox[\\(\[Eta]\\), \\(_\\)]\\)\"", "\"1\""],
      "\"\[ThinSpace]\""},
     "RowDefault"], "j"], " ", 
   TemplateBox[{
    "\"\[ThinSpace]\"",SubscriptBox["\"\[Theta]\"", "\"3\""],SubscriptBox[
     "\"x\"", "\"3\""],SubscriptBox[
     "\"\\!\\(\\*OverscriptBox[\\(\[Theta]\\), \\(_\\)]\\)\"", "\"3\""],
     "\"\[ThinSpace]\""},
    "RowDefault"], " ", 
   SubscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox["\<\"x\"\>", "\<\"3\"\>", "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     FractionBox["j", "2"], "-", "qO"}]], " ", 
   SuperscriptBox[
    TemplateBox[{
     "\"\[ThinSpace]\"",SubscriptBox["\"\[Eta]\"", "\"1\""],SubscriptBox[
      "\"x\"", "\"3\""],SubscriptBox[
      "\"\\!\\(\\*OverscriptBox[\\(\[Eta]\\), \\(_\\)]\\)\"", "\"1\""],
      "\"\[ThinSpace]\""},
     "RowDefault"], 
    RowBox[{
     RowBox[{"-", "1"}], "+", "j"}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      TemplateBox[{
       "\"\[ThinSpace]\"",SubscriptBox["\"\[Eta]\"", "\"1\""],SubscriptBox[
        "\"x\"", "\"3\""],SubscriptBox[
        "\"\\!\\(\\*OverscriptBox[\\(\[Theta]\\), \\(_\\)]\\)\"", "\"3\""],
        "\"\[ThinSpace]\""},
       "RowDefault"], "\<\"\"\>", 
      TemplateBox[{
       "\"\[ThinSpace]\"",SubscriptBox["\"\[Theta]\"", "\"3\""],SubscriptBox[
        "\"x\"", "\"3\""],SubscriptBox[
        "\"\\!\\(\\*OverscriptBox[\\(\[Eta]\\), \\(_\\)]\\)\"", "\"1\""],
        "\"\[ThinSpace]\""},
       "RowDefault"]}],
     Infix[
      SpinorAlgebra`Private`NiceNCM[
       SpinorAlgebra`Private`dNice[$CellContext`\[Eta]1, $CellContext`x3, \
$CellContext`\[Theta]b3], 
       SpinorAlgebra`Private`dNice[$CellContext`\[Theta]3, $CellContext`x3, \
$CellContext`\[Eta]b1]], ""],
     Editable->False], ")"}], " ", 
   SubscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     SubsuperscriptBox["\<\"x\"\>", "\<\"3\"\>", "2"], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     FractionBox["j", "2"], "-", "qO"}]], " ", 
   SubsuperscriptBox["\<\"\[Theta]\"\>", "\<\"3\"\>", "2"], " ", 
   SubsuperscriptBox["\<\"\\!\\(\\*OverscriptBox[\\(\[Theta]\\), \
\\(_\\)]\\)\"\>", "\<\"3\"\>", "2"], " ", 
   SuperscriptBox[
    TemplateBox[{
     "\"\[ThinSpace]\"",SubscriptBox["\"\[Eta]\"", "\"1\""],SubscriptBox[
      "\"x\"", "\"3\""],SubscriptBox[
      "\"\\!\\(\\*OverscriptBox[\\(\[Eta]\\), \\(_\\)]\\)\"", "\"1\""],
      "\"\[ThinSpace]\""},
     "RowDefault"], "j"], " ", 
   SubscriptBox["\[ScriptCapitalC]", "4"]}]}]], "Output",
 CellChangeTimes->{{3.779732652490467*^9, 3.779732664209186*^9}, 
   3.779733051406701*^9, 3.779733960127638*^9, 3.7798074086549788`*^9, 
   3.779809871904128*^9, 3.779810916966051*^9, {3.780150064960361*^9, 
   3.780150076927815*^9}, 3.780150650776825*^9, 3.780151182353612*^9, 
   3.780152397265429*^9, 3.780722978709264*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"f8455fba-e8f4-44e5-9397-fb7e6f5825b7"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"j", " ", "/:", 
   RowBox[{"ConstQ", "[", "j", "]"}], ":=", "True"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", " ", "/:", 
   RowBox[{"ConstQ", "[", "q", "]"}], ":=", "True"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qO", " ", "/:", 
   RowBox[{"ConstQ", "[", "qO", "]"}], ":=", "True"}], ";"}]}], "Input",
 CellChangeTimes->{{3.77973255651024*^9, 3.7797325659679956`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"c5cd2dda-163c-49e8-bc3a-20f6f7f617ce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tQQbOpp", " ", "=", " ", 
   RowBox[{
    RowBox[{"SUSY3pf", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"qO", "+", 
           RowBox[{"1", "/", "2"}]}], ",", " ", 
          RowBox[{"qO", "+", 
           RowBox[{"1", "/", "2"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"q", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "q"}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "+", "1"}], ",", 
          RowBox[{"j", "+", "1"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}], " ", ",", " ", 
      RowBox[{"list", " ", "\[Rule]", " ", "True"}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tQQbOmm", " ", "=", " ", 
   RowBox[{
    RowBox[{"SUSY3pf", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"qO", "+", 
           RowBox[{"1", "/", "2"}]}], ",", " ", 
          RowBox[{"qO", "+", 
           RowBox[{"1", "/", "2"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"q", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "q"}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "-", "1"}], ",", 
          RowBox[{"j", "-", "1"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}], " ", ",", " ", 
      RowBox[{"list", " ", "\[Rule]", " ", "True"}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tQsqQbsqO", " ", "=", " ", 
   RowBox[{
    RowBox[{"SUSY3pf", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"qO", "+", "1"}], ",", " ", 
          RowBox[{"qO", "+", "1"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"q", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "q"}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"j", ",", "j"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0"}], "}"}]}], "}"}], " ", ",", " ", 
      RowBox[{"list", " ", "\[Rule]", " ", "True"}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.779732683729393*^9, 3.779732684422153*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"eb0c0e29-9cc5-4355-ba72-55f00c98ddef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chi", " ", "=", " ", 
  RowBox[{
   RowBox[{"Compare", "[", 
    RowBox[{
     RowBox[{"Chiral\[ScriptCapitalD]p", "[", 
      RowBox[{
       RowBox[{"PowerExpand", "[", "tO\[Phi]\[Phi]b", "]"}], ",", " ", 
       "\[Eta]2", ",", " ", "\[Theta]3", ",", " ", "x3"}], "]"}], ",", " ", 
     RowBox[{"variables", " ", "\[Rule]", " ", 
      RowBox[{"Array", "[", 
       RowBox[{"\[ScriptCapitalC]", ",", "4"}], "]"}]}], ",", "  ", 
     RowBox[{"minEqns", " ", "\[Rule]", " ", "10"}], ",", " ", 
     RowBox[{"expReplacement", " ", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"j", "\[Rule]", 
         RowBox[{"RandomInteger", "[", "10", "]"}]}], ",", " ", 
        RowBox[{"q", " ", "\[Rule]", " ", 
         RowBox[{"RandomInteger", "[", "10", "]"}]}]}], "}"}]}]}], "]"}], " ",
    "//", "Quiet"}]}]], "Input",
 CellChangeTimes->{{3.779732689904379*^9, 3.779732716220543*^9}, {
  3.780150083882605*^9, 3.780150087248065*^9}, {3.780152203448462*^9, 
  3.7801522161558943`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"7f799850-80e8-48bb-9c5c-3c694e20a6e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalC]", "2"], "\[Rule]", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"j", "-", 
        RowBox[{"2", " ", "qO"}]}], ")"}], " ", 
      SubscriptBox["\[ScriptCapitalC]", "1"]}]}], ",", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalC]", "3"], "\[Rule]", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "j", " ", 
      SubscriptBox["\[ScriptCapitalC]", "1"]}]}], ",", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalC]", "4"], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "j", "-", 
        RowBox[{"2", " ", "qO"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"j", "+", 
        RowBox[{"2", " ", "qO"}]}], ")"}], " ", 
      SubscriptBox["\[ScriptCapitalC]", "1"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.779732693908499*^9, 3.779732717351598*^9}, 
   3.779733055260664*^9, 3.779733964637582*^9, 3.7798074884471292`*^9, 
   3.77980987604322*^9, {3.7798109077529783`*^9, 3.779810919258741*^9}, 
   3.780150089179747*^9, 3.780150651896751*^9, 3.7801511855949163`*^9, {
   3.78015220627927*^9, 3.780152217679593*^9}, 3.780152398235344*^9, 
   3.780722981535142*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"69a49384-29c6-41bc-8fa9-ed7ac0cea140"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"abdef", " ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"app", ",", " ", "bpp", ",", "amm", ",", "bmm"}], "}"}], " ", 
     "\[Rule]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"coefficientD", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"qO", ",", "qO"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "j"}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "\"\<a++\>\"", ",", "\"\<b++\>\"", ",", "\"\<a--\>\"", ",", 
         "\"\<b--\>\""}], "}"}]}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"normQQbpp", "=", 
   RowBox[{"operatorNorm", "[", 
    RowBox[{"\"\<QQbO++\>\"", ",", " ", 
     RowBox[{"{", 
      RowBox[{"qO", ",", " ", "qO"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", " ", "j"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"normQQbmm", "=", 
   RowBox[{"operatorNorm", "[", 
    RowBox[{"\"\<QQbO--\>\"", ",", " ", 
     RowBox[{"{", 
      RowBox[{"qO", ",", " ", "qO"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", " ", "j"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7797331580908937`*^9, 3.779733224168034*^9}, {
  3.779733296064204*^9, 3.77973330160147*^9}, {3.779733333650012*^9, 
  3.779733335920082*^9}, {3.779809853846887*^9, 3.779810073376176*^9}, {
  3.78015208603636*^9, 3.780152101483398*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"63cbfc9e-741b-4ee9-b296-2796c652f8d9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Dppt", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["app", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}], "2"]], " ", 
       RowBox[{"Chiral\[ScriptCapitalD]bp", "[", 
        RowBox[{
         RowBox[{"Chiral\[ScriptCapitalD]p", "[", 
          RowBox[{
          "tO\[Phi]\[Phi]b", ",", "\[Eta]1", ",", "\[Theta]3", ",", "x3"}], 
          "]"}], ",", " ", "\[Eta]b1", ",", " ", "\[Theta]3", ",", " ", 
         "x3"}], "]"}]}], " ", "+", 
      RowBox[{
       FractionBox["bpp", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}], "2"]], " ", 
       RowBox[{"Chiral\[ScriptCapitalD]p", "[", 
        RowBox[{
         RowBox[{"Chiral\[ScriptCapitalD]bp", "[", 
          RowBox[{
          "tO\[Phi]\[Phi]b", ",", "\[Eta]b1", ",", "\[Theta]3", ",", "x3"}], 
          "]"}], ",", " ", "\[Eta]1", ",", " ", "\[Theta]3", ",", " ", "x3"}],
         "]"}]}]}], " ", "//", 
     RowBox[{
      RowBox[{"SetToZero", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"\[Theta]3", ",", "\[Theta]b3"}], "}"}]}], "]"}], "&"}]}], "//",
     "fastReduction"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dppt", "=", " ", 
   RowBox[{
    RowBox[{"%", "/.", "abdef"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"solpp", " ", "=", 
  RowBox[{"Compare", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Dppt", "/.", 
      RowBox[{"chi", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
      ")"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"{", "\[ScriptCapitalA]", "}"}], ".", "tQQbOpp"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ScriptCapitalA]", "2"], "/", "normQQbpp"}], "/.", 
   RowBox[{"solpp", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
  "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.779732744590802*^9, 3.779732796187395*^9}, {
  3.7797330605102787`*^9, 3.7797331111079273`*^9}, {3.779733167190618*^9, 
  3.779733168574502*^9}, {3.779733213999091*^9, 3.779733217559184*^9}, {
  3.7801500947626266`*^9, 3.7801501048827677`*^9}, {3.780151153310432*^9, 
  3.780151166772847*^9}, {3.780151359941032*^9, 3.780151392084056*^9}, {
  3.7801515696456013`*^9, 3.780151607745893*^9}, {3.780722984577755*^9, 
  3.7807230020913973`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"29a9a4f3-bdd3-42ac-987e-20cd47fe749e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[ScriptCapitalA]", "\[Rule]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"j", "+", 
        RowBox[{"2", " ", "qO"}]}], ")"}], " ", 
      SubscriptBox["\[ScriptCapitalC]", "1"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "j"}], ")"}], "2"]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7797327852479773`*^9, {3.779733103021702*^9, 3.779733113932007*^9}, 
   3.7797332289665413`*^9, 3.779733968534109*^9, 3.779807493809256*^9, 
   3.779809981889021*^9, 3.779810077360529*^9, 3.7798109224031754`*^9, 
   3.780150112829314*^9, 3.780150654593535*^9, 3.780151190684861*^9, {
   3.780151364651701*^9, 3.780151394969101*^9}, 3.780151610667733*^9, 
   3.7801522217856007`*^9, 3.780152402292694*^9, 3.780723005887735*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"1bbcd829-174b-4259-baba-31ee0b02dff9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"j", "+", 
     RowBox[{"2", " ", "qO"}]}], ")"}], " ", 
   SubsuperscriptBox["\[ScriptCapitalC]", "1", "2"]}], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "j", "+", 
     RowBox[{"2", " ", "qO"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.7797327852479773`*^9, {3.779733103021702*^9, 3.779733113932007*^9}, 
   3.7797332289665413`*^9, 3.779733968534109*^9, 3.779807493809256*^9, 
   3.779809981889021*^9, 3.779810077360529*^9, 3.7798109224031754`*^9, 
   3.780150112829314*^9, 3.780150654593535*^9, 3.780151190684861*^9, {
   3.780151364651701*^9, 3.780151394969101*^9}, 3.780151610667733*^9, 
   3.7801522217856007`*^9, 3.780152402292694*^9, 3.780723005908592*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"4f6be0de-5466-49ad-b150-79dd72da9b98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Dmmt", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{" ", "amm"}], 
        SuperscriptBox["j", "2"]], " ", 
       RowBox[{"Chiral\[ScriptCapitalD]bm", "[", 
        RowBox[{
         RowBox[{"Chiral\[ScriptCapitalD]m", "[", 
          RowBox[{
          "tO\[Phi]\[Phi]b", ",", "\[Eta]1", ",", "\[Theta]3", ",", "x3"}], 
          "]"}], ",", " ", "\[Eta]b1", ",", " ", "\[Theta]3", ",", " ", 
         "x3"}], "]"}]}], " ", "+", 
      RowBox[{
       FractionBox["bmm", 
        SuperscriptBox["j", "2"]], " ", 
       RowBox[{"Chiral\[ScriptCapitalD]m", "[", 
        RowBox[{
         RowBox[{"Chiral\[ScriptCapitalD]bm", "[", 
          RowBox[{
          "tO\[Phi]\[Phi]b", ",", "\[Eta]b1", ",", "\[Theta]3", ",", "x3"}], 
          "]"}], ",", " ", "\[Eta]1", ",", " ", "\[Theta]3", ",", " ", "x3"}],
         "]"}]}]}], " ", "//", 
     RowBox[{
      RowBox[{"SetToZero", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"\[Theta]3", ",", "\[Theta]b3"}], "}"}]}], "]"}], "&"}]}], "//",
     "fastReduction"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dmmt", "=", " ", 
   RowBox[{
    RowBox[{"%", "/.", "abdef"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"solmm", " ", "=", 
  RowBox[{"Compare", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Dmmt", "/.", 
      RowBox[{"chi", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
      ")"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"{", "\[ScriptCapitalA]", "}"}], ".", "tQQbOmm"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ScriptCapitalA]", "2"], "/", "normQQbmm"}], "/.", 
   RowBox[{"solmm", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
  "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.7797332500318108`*^9, 3.779733292172928*^9}, {
  3.7797333525418787`*^9, 3.77973335277326*^9}, {3.77973338351828*^9, 
  3.779733383816443*^9}, {3.780150117507449*^9, 3.7801501267469254`*^9}, {
  3.780151626701495*^9, 3.7801516466979237`*^9}, {3.7807230220753508`*^9, 
  3.7807230277455273`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"17112a16-c01e-4fb9-88f7-b55195bccfc0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[ScriptCapitalA]", "\[Rule]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "j"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "j", "-", 
        RowBox[{"2", " ", "qO"}]}], ")"}], " ", 
      SubscriptBox["\[ScriptCapitalC]", "1"]}], "j"]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.77973332857922*^9, 3.779733377597595*^9}, 
   3.77973340803834*^9, 3.7797339933764467`*^9, 3.779810016263833*^9, 
   3.779810103780938*^9, 3.7798109471129637`*^9, 3.780150182757216*^9, 
   3.780150345837056*^9, 3.780150678934037*^9, {3.780151648932836*^9, 
   3.780151673338641*^9}, 3.780152426131773*^9, 3.780723053823258*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"bd9df845-5d67-4e2e-8b96-db35835c5d1c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", "j", "-", 
     RowBox[{"2", " ", "qO"}]}], ")"}], " ", 
   SubsuperscriptBox["\[ScriptCapitalC]", "1", "2"]}], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "j", "-", 
     RowBox[{"2", " ", "qO"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.77973332857922*^9, 3.779733377597595*^9}, 
   3.77973340803834*^9, 3.7797339933764467`*^9, 3.779810016263833*^9, 
   3.779810103780938*^9, 3.7798109471129637`*^9, 3.780150182757216*^9, 
   3.780150345837056*^9, 3.780150678934037*^9, {3.780151648932836*^9, 
   3.780151673338641*^9}, 3.780152426131773*^9, 3.780723053840217*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"2662e3d6-3650-42c0-9985-fa98a3a01516"]
}, Open  ]],

Cell["\<\
Now we need to define some functions for making the application of the \
derivatives efficient. Indeed what we did so far was needlessly complicated: \
we were computing terms that were going to zero anyway once the \[Theta]\
\[CloseCurlyQuote]s are removed. \
\>", "Text",
 CellChangeTimes->{{3.779733437567773*^9, 
  3.7797334913755407`*^9}},ExpressionUUID->"d7775951-ccbf-4b47-abca-\
9f1a655a4222"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["\[RightTriangle] Click here to expand",
 FontWeight->"Bold"]], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.779734452986508*^9, 3.779734481099038*^9}, {
   3.779734527189267*^9, 3.7797345501608067`*^9}, 3.779807432862998*^9, 
   3.77980747564517*^9},ExpressionUUID->"bacd8b7d-bd19-48f3-81b7-\
105390403215"],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"CenterDot", ",", "Flat"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CenterDot", "[", 
   RowBox[{"x___", ",", 
    RowBox[{"a_", "+", "b_"}], ",", "y___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"x", ",", "a", ",", "y"}], "]"}], "+", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"x", ",", "b", ",", "y"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CenterDot", "[", 
   RowBox[{"x___", ",", 
    RowBox[{
     RowBox[{"c_", "?", "ConstQ"}], " ", "a_"}], ",", "y___"}], "]"}], ":=", 
  RowBox[{"c", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"x", ",", "a", ",", "y"}], "]"}]}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.775415087950356*^9, 3.775415145539892*^9}, {
   3.775426840861514*^9, 3.7754268419250727`*^9}, 3.77973448109956*^9, 
   3.779807432863546*^9, 3.7798074756456547`*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"9b7b59df-dc69-488f-abe7-1a43f9414694"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "single", " ", "differential", " ", "operators"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"act", "[", "expr_", "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Eta]d\[Theta]Wait", "  ", "\[RuleDelayed]", " ", 
      RowBox[{"\[Eta]d\[Theta]", "[", 
       RowBox[{"expr", ",", "\[Eta]1", ",", "\[Theta]3"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"d\[Theta]d\[Eta]Wait", "\[RuleDelayed]", " ", 
      RowBox[{"fd\[Theta]d\[Eta]", "[", 
       RowBox[{"expr", ",", "\[Theta]3", ",", "\[Eta]1"}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"\[Eta]bd\[Theta]bWait", "  ", "\[RuleDelayed]", " ", 
      RowBox[{"\[Eta]bd\[Theta]b", "[", 
       RowBox[{"expr", ",", "\[Eta]b1", ",", "\[Theta]b3"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"d\[Theta]bd\[Eta]bWait", "\[RuleDelayed]", " ", 
      RowBox[{"fd\[Theta]bd\[Eta]b", "[", 
       RowBox[{"expr", ",", "\[Theta]b3", ",", "\[Eta]b1"}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"\[Eta]dx\[Theta]bWait", " ", "\[RuleDelayed]", " ", 
      RowBox[{"fd\[Eta]dx\[Theta]b", "[", 
       RowBox[{
        RowBox[{"expr", " ", 
         RowBox[{"d", "[", 
          RowBox[{"\[Eta]1", ",", "\[Eta]5"}], "]"}]}], ",", "\[Eta]5", ",", 
        "x3", ",", "\[Theta]b3"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"d\[Eta]dx\[Theta]bWait", " ", "\[RuleDelayed]", " ", 
      RowBox[{"fd\[Eta]dx\[Theta]b", "[", 
       RowBox[{"expr", " ", ",", "\[Eta]1", ",", "x3", ",", "\[Theta]b3"}], 
       "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"\[Theta]dx\[Eta]bWait", " ", "\[RuleDelayed]", 
      RowBox[{"f\[Theta]dxd\[Eta]b", "[", 
       RowBox[{
        RowBox[{"expr", " ", 
         RowBox[{"d", "[", 
          RowBox[{"\[Eta]b5", ",", " ", "\[Eta]b1"}], "]"}]}], ",", 
        "\[Theta]3", ",", "x3", ",", "\[Eta]b5"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Theta]dxd\[Eta]bWait", "\[RuleDelayed]", 
      RowBox[{"f\[Theta]dxd\[Eta]b", "[", 
       RowBox[{"expr", " ", ",", "\[Theta]3", ",", "x3", ",", "\[Eta]b1"}], 
       "]"}]}]}], "\[IndentingNewLine]", "}"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7754153178323717`*^9, 3.7754153740949707`*^9}, {
   3.775415422015169*^9, 3.775415800594592*^9}, {3.7754177469339123`*^9, 
   3.77541775668225*^9}, {3.775418007374448*^9, 3.775418017425517*^9}, {
   3.777310085854607*^9, 3.7773101788339653`*^9}, {3.777310312164105*^9, 
   3.777310315811956*^9}, {3.7773110498641157`*^9, 3.777311056542161*^9}, {
   3.77972920745503*^9, 3.7797292172908916`*^9}, {3.779730155208898*^9, 
   3.779730159556838*^9}, {3.7797335570385427`*^9, 3.7797336480483313`*^9}, {
   3.779733988766416*^9, 3.779734001887233*^9}, 3.779734481100108*^9, 
   3.779807432864026*^9, 3.7798074756462193`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"0bdb1aa6-c90a-4bc2-9ba2-1ca695b23c7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Weight", " ", "in", " ", "\[Theta]3"}], ",", " ", "\[Theta]b3"}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"weight", "[", "\[Eta]d\[Theta]Wait", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"weight", "[", "d\[Theta]d\[Eta]Wait", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"weight", "[", "\[Eta]bd\[Theta]bWait", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"weight", "[", "d\[Theta]bd\[Eta]bWait", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"weight", "[", "\[Eta]dx\[Theta]bWait", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"weight", "[", "d\[Eta]dx\[Theta]bWait", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"weight", "[", "\[Theta]dx\[Eta]bWait", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"weight", "[", "\[Theta]dxd\[Eta]bWait", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.779733669384356*^9, 3.7797337162964697`*^9}, {
   3.779734058514409*^9, 3.779734066585004*^9}, {3.7797343603967133`*^9, 
   3.779734370337212*^9}, 3.779734481100648*^9, 3.7798074328644876`*^9, 
   3.779807475646701*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"8e2ef6b3-4fe7-45b0-b558-d7db38e98c7c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Dp", " ", ":=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"jb", "+", "1"}]], 
    RowBox[{"(", 
     RowBox[{"\[Eta]d\[Theta]Wait", " ", "-", " ", 
      RowBox[{"\[ImaginaryI]", " ", "\[Eta]dx\[Theta]bWait"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dm", " ", ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "jb"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", " ", "d\[Theta]d\[Eta]Wait"}], " ", "-", " ", 
      RowBox[{"\[ImaginaryI]", " ", "d\[Eta]dx\[Theta]bWait"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dbp", " ", ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"j", "+", "1"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Eta]bd\[Theta]bWait"}], " ", "+", " ", 
      RowBox[{"\[ImaginaryI]", " ", "\[Theta]dx\[Eta]bWait"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dbm", " ", ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "j"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", " ", "d\[Theta]bd\[Eta]bWait"}], " ", "+", " ", 
      RowBox[{"\[ImaginaryI]", " ", "\[Theta]dxd\[Eta]bWait"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.779773339477166*^9, 3.77977339895152*^9}, {
   3.779807364244714*^9, 3.779807392796335*^9}, 3.779807432864924*^9, 
   3.779807475646879*^9, {3.780150243649621*^9, 3.780150252567995*^9}, {
   3.7807230909317093`*^9, 3.7807231176894913`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"9ebf76fa-5c06-42a6-933c-4cffa2382c14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"takeDerivatives", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "/.", 
   RowBox[{
    RowBox[{"CenterDot", "[", "a___", "]"}], "\[RuleDelayed]", 
    RowBox[{"takeCorrectOrder", "[", 
     RowBox[{"CenterDot", "[", "a", "]"}], "]"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.779734481102256*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"2ecc4f4e-fa70-46b9-9765-56e6304e3aba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Applies", " ", "a", " ", "differential", " ", "operator", " ", "only", 
    " ", "on", " ", "the", " ", "terms", " ", "whose", " ", "weight", " ", 
    "in", " ", "\[Theta]", " ", "matches", " ", "that", " ", "of", " ", "the",
     " ", "operator"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"takeCorrectOrder", "[", 
      RowBox[{"CenterDot", "[", "a__", "]"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "wght", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"wght", " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"Plus", "@@", 
            RowBox[{"(", 
             RowBox[{"weight", "/@", 
              RowBox[{"{", "a", "}"}]}], ")"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Fold", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"#2", "/.", 
            RowBox[{"act", "[", "#1", "]"}]}], "&"}], ",", 
          RowBox[{"Lookup", "[", 
           RowBox[{"separated", ",", 
            RowBox[{"Key", "[", "wght", "]"}], ",", "0"}], "]"}], ",", 
          RowBox[{"Reverse", "[", 
           RowBox[{"{", "a", "}"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]",
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"takeCorrectOrder", "[", 
     RowBox[{"CenterDot", "[", "]"}], "]"}], ":=", 
    RowBox[{"separated", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], "]"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.779734028513791*^9, 3.779734054055443*^9}, {
   3.779734319689602*^9, 3.779734321112121*^9}, 3.779734481102745*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"bc8a81b5-7b7c-4b3a-9c4b-33c12edbc59d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Create", " ", "an", " ", "association", " ", "with", " ", "all", " ", 
    "orders", " ", "in", " ", "\[Theta]3"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"working\[Theta]s", "=", 
     RowBox[{"{", 
      RowBox[{"\[Theta]3", ",", "\[Theta]b3"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"separated", "=", 
     RowBox[{"separateOrders", "[", "tO\[Phi]\[Phi]b", "]"}]}], 
    ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.779733755850028*^9, 3.779733757313607*^9}, 
   3.779734085599121*^9, 3.779734481103128*^9, {3.7798073160525208`*^9, 
   3.7798073309069557`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"dab5de7d-1344-4e78-a6ca-5d2776453bf6"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fghdef", " ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "f", ",", "g", ",", "h", ",", "i", ",", "Global`l", ",", "m", ",", 
       "n"}], "}"}], " ", "\[Rule]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"coefficientD", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"qO", ",", "qO"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "j"}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "\"\<f\>\"", ",", "\"\<g\>\"", ",", "\"\<h\>\"", ",", "\"\<i\>\"", 
         ",", "\"\<l\>\"", ",", "\"\<m\>\"", ",", "\"\<n\>\""}], "}"}]}], 
      ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"normQsqQbsq", "=", 
   RowBox[{"operatorNorm", "[", 
    RowBox[{"\"\<QsqQbsqO\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"qO", ",", "qO"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "j"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.779734182426715*^9, 3.779734184160061*^9}, {
  3.7797342282802267`*^9, 3.7797342480258627`*^9}, {3.779810127667637*^9, 
  3.7798102055123158`*^9}, {3.779810894451172*^9, 3.7798108974827757`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"81dcf3e5-9a65-432d-abc2-3f3fd6ccff2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Dsqt", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", " ", 
         RowBox[{
         "Dm", "\[CenterDot]", "Dp", "\[CenterDot]", "Dbm", "\[CenterDot]", 
          "Dbp"}]}], "+", 
        RowBox[{"g", " ", 
         RowBox[{
         "Dm", "\[CenterDot]", "Dbm", "\[CenterDot]", "Dp", "\[CenterDot]", 
          "Dbp"}]}], "+", 
        RowBox[{"h", " ", 
         RowBox[{
         "Dm", "\[CenterDot]", "Dbm", "\[CenterDot]", "Dbp", "\[CenterDot]", 
          "Dp"}]}], "+", 
        RowBox[{"i", " ", 
         RowBox[{
         "Dbm", "\[CenterDot]", "Dm", "\[CenterDot]", "Dp", "\[CenterDot]", 
          "Dbp"}]}], "+", 
        RowBox[{"Global`l", " ", 
         RowBox[{
         "Dbm", "\[CenterDot]", "Dm", "\[CenterDot]", "Dbp", "\[CenterDot]", 
          "Dp"}]}], "+", 
        RowBox[{"m", " ", 
         RowBox[{
         "Dbm", "\[CenterDot]", "Dbp", "\[CenterDot]", "Dm", "\[CenterDot]", 
          "Dp"}]}], "+", 
        RowBox[{"n", " ", 
         RowBox[{
         "Dbp", "\[CenterDot]", "Dm", "\[CenterDot]", "Dp", "\[CenterDot]", 
          "Dbm"}]}]}], ")"}], "/.", 
      RowBox[{"jb", "\[Rule]", "j"}]}], "//", "Expand"}], " ", "//", " ", 
    "takeDerivatives"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.779733765243042*^9, {3.779733880063302*^9, 3.779733940720842*^9}, {
   3.77973413336742*^9, 3.77973415124261*^9}, {3.780151709831038*^9, 
   3.780151736363482*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"53d20332-c47f-46f1-8e78-7317eb8d8f5d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Dsqt", " ", "=", " ", 
   RowBox[{
    RowBox[{"Dsqt", " ", "/.", " ", "fghdef"}], " ", "//", " ", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"solsq", " ", "=", 
  RowBox[{"Compare", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Dsqt", "/.", 
       RowBox[{
       "chi", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ")"}],
      " ", "-", " ", 
     RowBox[{
      RowBox[{"{", "\[ScriptCapitalA]", "}"}], ".", "tQsqQbsqO"}]}], ",", 
    RowBox[{"minEqns", " ", "\[Rule]", " ", "40"}], ",", " ", 
    RowBox[{"expReplacement", " ", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"j", "\[Rule]", 
        RowBox[{"RandomInteger", "[", "10", "]"}]}], ",", " ", 
       RowBox[{"q", " ", "\[Rule]", " ", 
        RowBox[{"RandomInteger", "[", "10", "]"}]}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ScriptCapitalA]", "2"], "/", "normQsqQbsq"}], "/.", 
   RowBox[{"solsq", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
  "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.779734261942222*^9, 3.779734302915038*^9}, {
  3.779734415834963*^9, 3.779734430864417*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"b6652865-dad2-4cb5-855c-e89799517280"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[ScriptCapitalA]", "\[Rule]", 
    FractionBox[
     RowBox[{"8", " ", "qO", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "j", "+", 
        RowBox[{"2", " ", "qO"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"j", "+", 
        RowBox[{"2", " ", "qO"}]}], ")"}], " ", 
      SubscriptBox["\[ScriptCapitalC]", "1"]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "qO"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.779734101696357*^9, 3.77973416602182*^9, {3.779734336256926*^9, 
   3.7797343401887207`*^9}, 3.7797343823532877`*^9, 3.779734431820983*^9, {
   3.7798074829613447`*^9, 3.779807509478232*^9}, 3.779810900553968*^9, 
   3.779810954782988*^9, 3.7801502182449217`*^9, 3.7801502637761393`*^9, 
   3.780150680627108*^9, 3.780151748121984*^9, 3.780152433334757*^9, 
   3.78072313215445*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"baa9a1cf-a10d-4c47-a764-5e31d7ec7a71"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", "j", "-", 
     RowBox[{"2", " ", "qO"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"j", "+", 
     RowBox[{"2", " ", "qO"}]}], ")"}], " ", 
   SubsuperscriptBox["\[ScriptCapitalC]", "1", "2"]}], 
  RowBox[{"16", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "j", "-", 
     RowBox[{"2", " ", "qO"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "j", "+", 
     RowBox[{"2", " ", "qO"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.779734101696357*^9, 3.77973416602182*^9, {3.779734336256926*^9, 
   3.7797343401887207`*^9}, 3.7797343823532877`*^9, 3.779734431820983*^9, {
   3.7798074829613447`*^9, 3.779807509478232*^9}, 3.779810900553968*^9, 
   3.779810954782988*^9, 3.7801502182449217`*^9, 3.7801502637761393`*^9, 
   3.780150680627108*^9, 3.780151748121984*^9, 3.780152433334757*^9, 
   3.780723132163848*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"2710d91a-5719-4df9-8564-e8eb4f204404"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1847, 1025},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 156, 3, 68, "Section",ExpressionUUID->"c3f7f870-16c2-4814-a8e5-776b82cb7518"],
Cell[739, 27, 1115, 29, 38, "Text",ExpressionUUID->"3648bb63-9711-4d19-a677-453e707b5729"],
Cell[1857, 58, 1909, 30, 31, "Input",ExpressionUUID->"fc4e9927-a495-44ad-9f98-73c1d3a15722"],
Cell[3769, 90, 393, 10, 35, "Text",ExpressionUUID->"012852f0-75cf-4a02-98ac-8cc6bf90f89e"],
Cell[4165, 102, 1296, 24, 31, "Input",ExpressionUUID->"267ae629-f660-4053-946f-c3865a7122d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5498, 131, 184, 3, 68, "Section",ExpressionUUID->"2693150c-2c80-4389-83b0-a31381786838"],
Cell[5685, 136, 830, 19, 35, "Text",ExpressionUUID->"a32622dd-6f21-47b0-bc40-e152ef2ec4fa"],
Cell[6518, 157, 389, 8, 55, "Input",ExpressionUUID->"f3406368-ed78-4ad2-9930-1cc4b9cf5cac"],
Cell[6910, 167, 341, 7, 31, "Input",ExpressionUUID->"d969b550-c839-4eca-ad03-9bb02efb6919"],
Cell[CellGroupData[{
Cell[7276, 178, 960, 26, 55, "Input",ExpressionUUID->"56a85efe-ae8d-4882-a232-48dc061efd77"],
Cell[8239, 206, 3929, 100, 47, "Output",ExpressionUUID->"f8455fba-e8f4-44e5-9397-fb7e6f5825b7"]
}, Open  ]],
Cell[12183, 309, 520, 13, 78, "Input",ExpressionUUID->"c5cd2dda-163c-49e8-bc3a-20f6f7f617ce"],
Cell[12706, 324, 3066, 88, 78, "Input",ExpressionUUID->"eb0c0e29-9cc5-4355-ba72-55f00c98ddef"],
Cell[CellGroupData[{
Cell[15797, 416, 1105, 24, 31, "Input",ExpressionUUID->"7f799850-80e8-48bb-9c5c-3c694e20a6e0"],
Cell[16905, 442, 1373, 33, 53, "Output",ExpressionUUID->"69a49384-29c6-41bc-8fa9-ed7ac0cea140"]
}, Open  ]],
Cell[18293, 478, 1604, 43, 78, "Input",ExpressionUUID->"63cbfc9e-741b-4ee9-b296-2796c652f8d9"],
Cell[CellGroupData[{
Cell[19922, 525, 2509, 64, 136, "Input",ExpressionUUID->"29a9a4f3-bdd3-42ac-987e-20cd47fe749e"],
Cell[22434, 591, 929, 20, 58, "Output",ExpressionUUID->"1bbcd829-174b-4259-baba-31ee0b02dff9"],
Cell[23366, 613, 835, 18, 61, "Output",ExpressionUUID->"4f6be0de-5466-49ad-b150-79dd72da9b98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24238, 636, 2265, 59, 136, "Input",ExpressionUUID->"17112a16-c01e-4fb9-88f7-b55195bccfc0"],
Cell[26506, 697, 824, 18, 57, "Output",ExpressionUUID->"bd9df845-5d67-4e2e-8b96-db35835c5d1c"],
Cell[27333, 717, 744, 16, 61, "Output",ExpressionUUID->"2662e3d6-3650-42c0-9985-fa98a3a01516"]
}, Open  ]],
Cell[28092, 736, 411, 8, 35, "Text",ExpressionUUID->"d7775951-ccbf-4b47-abca-9f1a655a4222"],
Cell[CellGroupData[{
Cell[28528, 748, 371, 6, 35, "Text",ExpressionUUID->"bacd8b7d-bd19-48f3-81b7-105390403215",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[28902, 756, 1026, 24, 78, "Input",ExpressionUUID->"9b7b59df-dc69-488f-abe7-1a43f9414694",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[29931, 782, 3095, 58, 331, "Input",ExpressionUUID->"0bdb1aa6-c90a-4bc2-9ba2-1ca695b23c7b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[33029, 842, 2177, 60, 285, "Input",ExpressionUUID->"8e2ef6b3-4fe7-45b0-b558-d7db38e98c7c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[35209, 904, 1622, 45, 218, "Input",ExpressionUUID->"9ebf76fa-5c06-42a6-933c-4cffa2382c14",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[36834, 951, 455, 10, 31, "Input",ExpressionUUID->"2ecc4f4e-fa70-46b9-9765-56e6304e3aba",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[37292, 963, 1831, 45, 147, "Input",ExpressionUUID->"bc8a81b5-7b7c-4b3a-9c4b-33c12edbc59d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[39126, 1010, 811, 20, 78, "Input",ExpressionUUID->"dab5de7d-1344-4e78-a6ca-5d2776453bf6",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[39952, 1033, 1336, 34, 51, "Input",ExpressionUUID->"81dcf3e5-9a65-432d-abc2-3f3fd6ccff2e"],
Cell[41291, 1069, 1579, 42, 31, "Input",ExpressionUUID->"53d20332-c47f-46f1-8e78-7317eb8d8f5d"],
Cell[CellGroupData[{
Cell[42895, 1115, 1325, 34, 81, "Input",ExpressionUUID->"b6652865-dad2-4cb5-855c-e89799517280"],
Cell[44223, 1151, 1007, 24, 57, "Output",ExpressionUUID->"baa9a1cf-a10d-4c47-a764-5e31d7ec7a71"],
Cell[45233, 1177, 985, 24, 61, "Output",ExpressionUUID->"2710d91a-5719-4df9-8564-e8eb4f204404"]
}, Open  ]]
}, Open  ]]
}
]
*)


